Microstructure-sensitive uncertainty quantification for crystal plasticity finite element constitutive models using stochastic collocation methods

Uncertainty quantification (UQ) plays a major role in verification and validation of computational engineering models and simulations, and establishes trust in the predictive capability of computational models. In the materials science and engineering context, where the process-structure-property-performance linkage is well known to be the only road mapping from manufacturing to engineering performance, numerous integrated computational materials engineering (ICME) models have been developed across a wide spectrum of length-scales and time-scales to relieve the burden of resource-intensive experiments. Within the structure-property linkage, crystal plasticity finite element method (CPFEM) models have been widely used since they are one of a few ICME toolboxes that allow numerical predictions, providing the bridge from microstructure to properties and performances. Several constitutive models have been proposed to capture the mechanics and plasticity behavior of materials. While some UQ studies have been performed, the robustness and uncertainty of these constitutive models have not been rigorously established. In this work, we apply a stochastic collocation (SC) method to quantify the uncertainty of the three most commonly used constitutive models in CPFEM, namely phenomenological models (with and without twinning), and dislocation-density-based constitutive models, for three different types of crystal structures, namely face-centered cubic (fcc) copper (Cu), body-centered cubic (bcc) tungsten (W), and hexagonal close packing (hcp) magnesium (Mg). Our numerical results not only quantify the uncertainty of these constitutive models in stress-strain curves, but also analyze the global sensitivity of the underlying constitutive parameters with respect to the initial yield behavior, which may be helpful for robust constitutive model calibration works in the future.

==> qcompile.sh <==
#/bin/bash

# rm ${file}.aux
# rm ${file}.bbl
# rm ${file}.blg

sh ./syncFigs.sh

cp $template/lib.bib .
fileName='uqConstitutive'
fileDate='6Jun22'
file="${fileName}_${fileDate}"

# subl ${file}.tex
pdflatex --shell-escape ${file}.tex
evince ${file}.pdf &
bibtex ${file}.aux
pdflatex --shell-escape ${file}
# pdflatex --shell-escape ${file}

# cp ${file}.pdf $temp/${fileName}.pdf
# dropbox sharelink $temp/${fileName}.pdf

# gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/ebook -dNOPAUSE -dQUIET -dBATCH -sOutputFile=${file}_compressed.pdf $file.pdf
# evince ${file}_compressed.pdf & 


